Statistical learning and cross-validation for point processes

This paper presents the first general (supervised) statistical learning framework for point processes in general spaces. Our approach is based on the combination of two new concepts, which we define in the paper: i) bivariate innovations, which are measures of discrepancy/prediction-accuracy between two point processes, and ii) point process cross-validation (CV), which we here define through point process thinning. The general idea is to carry out the fitting by predicting CV-generated validation sets using the corresponding training sets; the prediction error, which we minimise, is measured by means of bivariate innovations. Having established various theoretical properties of our bivariate innovations, we study in detail the case where the CV procedure is obtained through independent thinning and we apply our statistical learning methodology to three typical spatial statistical settings, namely parametric intensity estimation, non-parametric intensity estimation and Papangelou conditional intensity fitting. Aside from deriving theoretical properties related to these cases, in each of them we numerically show that our statistical learning approach outperforms the state of the art in terms of mean (integrated) squared error.

==> Constantfinal.R <==
CVint <- function(X, k = 50, p = 0.5, type = c("MC", "kFold"), seed = NULL,
                  h = lapply(X = seq(-2, 2, length.out = 21), FUN=function(a){function(x,y){(x*y)^a}}),...){
  
  if(!is.numeric(p)){stop('p needs to be a vector of probabilities')}
  p <- p[0 <= p & p <= 1]
  
  if(length(p)==0){stop('p needs to be a vector of probabilities')}
  
  lh <- length(h)
  
  # Check that h is a list of functions of the form function(x,y){...};
  if(!is.list(h)){
    stop('h needs to be a list of functions of the form function(x,y){...}')
  }
  
  h_im <- list()
  
  for(i in (1:lh)){
    
    if(!is.function(h[[i]]) | length(formals(h[[i]]))!=2){
      stop('h needs to be a list of functions of the form function(x,y){...}')
    }
    h_im[[i]] <- as.im(X=function(x,y){h[[i]](x,y) + 0*x}, W=X$window)
    
  }
  
  if(p==1 | p==0){
    
    v <- unlist(mclapply(h_im, FUN = function(hh){
      sum(hh[X])/integral.im(hh)}))
  }
  else{
    
    v <- c()
    split <- PPcv(X=X, k=k, p=p, type = type, seed=seed) #val/train sets
    val <- split$validation
    tr <- split$training
    
    
    for(i in (1:lh)){
      
      hh <- h_im[[i]]
      
      numer <- unlist(
        mclapply(
          X=1:k,
          FUN = function(j){
            if(npoints(tr[[j]])==0) return(0)
            else return(sum(hh[tr[[j]]]))
          }
        )
      )
      
      den <- (1-p)*integral.im(hh)
      numer <- numer/den
      
      v <- cbind(v, numer)
      
    }
  }
    
  L1.est <- apply(v,2,median)
  L2.est <- apply(v,2,mean)
  
  out <- list(L1.est=L1.est,L2.est=L2.est,classic=npoints(X)/area.owin(X$window))
  
  return(out)
}

PPcv <- function(X, k=10, p=0.5, type = c("MC", "kFold"), seed=NULL){
  
  if(!is.null(seed)){set.seed(seed)}
  
  if(type=="kFold"){
    
    stopifnot(round(k)==k & k>=2)
    
    training <- solist()
    validation <- solist()
    
    Y <- X #What's left after each thinning
    
    pvect <- rev(1/(1:k))
    
    for(i in 1:k){
      validation[[i]] <- rthin(Y, pvect[i])
      Z <- superimpose(Y,validation[[i]], check = FALSE)
      Y <- Z[multiplicity(Z)==1]
      Z <- superimpose(X,validation[[i]], check = FALSE)
      training[[i]] <- Z[multiplicity(Z)==1]
    }
  }
  else{
    stopifnot(round(k)==k & k>0)
    stopifnot(0<p & p<1)
    
    validation <- rthin(X=X, P=p, nsim=k, drop=FALSE)
    training <- solist()
    for(i in 1:k){
      Z <- superimpose(X,validation[[i]], check = FALSE)
      training[[i]] <- Z[multiplicity(Z)==1]
    }
  }
  return(list(training=training, validation=validation))
}


library(spatstat)
library(parallel)
library(RandomFields)
############################################################# lgcp
nsim <- 100
k <- 400
pvect <- seq(0.1,0.9,by=0.1)

mu <- 3.5
sig2 <- 4
sca <- 0.1

set.seed(1234)
X <- rLGCP("exp", mu, var=sig2, scale=sca, nsim=nsim) ## simulate lgcp
true_int_lgcp <- exp(mu+sig2/2) # True intensity: 244.6919
true_int_lgcp
X[[1]]
plot(X[[1]])

R <- mclapply(X=1:length(pvect),function(i){
  out <- lapply(X=1:nsim, function(j){
    if(i<length(X)) {
      cat(paste(i),",")
      flush.console()
      } else {
        cat(paste(i),"\n")
        flush.console()
        }
    CVint(X[[j]],k=k,type = "MC",p=pvect[i])
  })
  return(out)
})

output_lgcp2 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R[[1]]),nrow = length(R[[1]][[1]]$L2.est))
  clas <- c()
  for (j in 1:length(R[[1]])) {
    Mat[,j] <- R[[i]][[j]]$L2.est
    clas[j] <- R[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_lgcp 
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_lgcp
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_lgcp2[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


output_lgcp1 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R[[1]]),nrow = length(R[[1]][[1]]$L1.est))
  clas <- c()
  for (j in 1:length(R[[1]])) {
    Mat[,j] <- R[[i]][[j]]$L1.est
    clas[j] <- R[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_lgcp 
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_lgcp
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_lgcp1[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


alpha <- seq(-2, 2, length.out = 21)
plot(alpha[6:16],output_lgcp2[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L2",ylim=c(0,80000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_lgcp2[[i]]$MSE[6:16],type = "l")
}
abline(h=output_lgcp2[[1]]$MSEc,col=2,lwd=2)

plot(alpha[6:16],output_lgcp2[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L2",ylim=c(-55,1))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_lgcp2[[i]]$b[6:16],type = "l")
}
abline(h=output_lgcp2[[1]]$bc,col=2,lwd=2)


plot(alpha[6:16],output_lgcp1[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L1",ylim=c(0,140000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_lgcp1[[i]]$MSE[6:16],type = "l")
}
abline(h=output_lgcp1[[1]]$MSEc,col=2,lwd=2)


plot(alpha[6:16],output_lgcp1[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L1",ylim=c(-140,1))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_lgcp1[[i]]$b[6:16],type = "l")
}
abline(h=output_lgcp1[[1]]$bc,col=2,lwd=2)


MSE1 <- matrix(ncol = length(pvect),nrow = 21)
for (i in 1:length(pvect)) {
  MSE1[,i] <- output_lgcp1[[i]]$MSE
}
MSE1 <- MSE1[6:16,]
colnames(MSE1) <- c("m1","m2","m3","m4","m5","m6","m7","m8","m9")
MSE1 <- cbind(as.data.frame(MSE1),ID1=rep("MSE",11))

bias1 <- matrix(ncol = length(pvect),nrow = 21)
for (i in 1:length(pvect)) {
  bias1[,i] <- output_lgcp1[[i]]$b
}
bias1 <- bias1[6:16,]
colnames(bias1) <- c("b1","b2","b3","b4","b5","b6","b7","b8","b9")
bias1 <- cbind(as.data.frame(bias1),ID2=rep("bias",11))

out1 <- cbind(MSE1,bias1)
out1 <- cbind(out1, alpha=alpha[6:16] )

library(ggplot2)
png("lgcp.const.mse.png",height = 800,width = 800)
ggplot(out1,aes(x=alpha))+
  labs(x = "gamma",y= "MSE")+
  geom_line(aes(x=alpha,y=m1),lwd=2)+
  geom_line(aes(x=alpha,y=m2),lwd=2)+
  geom_line(aes(x=alpha,y=m3),lwd=2)+ 
  geom_line(aes(x=alpha,y=m4),lwd=2)+
  geom_line(aes(x=alpha,y=m5),lwd=2)+
  geom_line(aes(x=alpha,y=m6),lwd=2)+ 
  geom_line(aes(x=alpha,y=m7),lwd=2)+
  geom_line(aes(x=alpha,y=m8),lwd=2)+
  geom_line(aes(x=alpha,y=m9),lwd=2)+ 
  geom_hline(yintercept = output_lgcp2[[1]]$MSEc,col=2,lwd=2)+
  theme_bw()+
  theme(legend.position="bottom",aspect.ratio=1,axis.text=element_text(face="bold",size=35),
    axis.text.x = element_text(face="bold",angle = 315),axis.text.y = element_text(face="bold",angle = 90,hjust = 0.5),
    axis.text.y.right= element_text(face="bold",angle = 90,hjust = 0.5),
    axis.title=element_text(face="bold",size=30),strip.text = element_text(size = 35)
    ,legend.text=element_text(size=rel(3)),legend.title=element_text(size=30))+
  scale_x_continuous(breaks = seq(-1,1, by = 0.2))+scale_y_continuous(breaks = seq(5000,120000, by = 35000))
dev.off()

png("lgcp.const.bias.png",height = 800,width = 800)
ggplot(out1,aes(x=alpha))+
  labs(x = "gamma",y= "bias")+
  geom_line(aes(x=alpha,y=b1),lwd=2)+
  geom_line(aes(x=alpha,y=b2),lwd=2)+
  geom_line(aes(x=alpha,y=b3),lwd=2)+ 
  geom_line(aes(x=alpha,y=b4),lwd=2)+
  geom_line(aes(x=alpha,y=b5),lwd=2)+
  geom_line(aes(x=alpha,y=b6),lwd=2)+ 
  geom_line(aes(x=alpha,y=b7),lwd=2)+
  geom_line(aes(x=alpha,y=b8),lwd=2)+
  geom_line(aes(x=alpha,y=b9),lwd=2)+ 
  geom_hline(yintercept = output_lgcp2[[1]]$bc,col=2,lwd=2)+
  theme_bw()+
  theme(legend.position="bottom",aspect.ratio=1,axis.text=element_text(face="bold",size=35),
        axis.text.x = element_text(face="bold",angle = 315),axis.text.y = element_text(face="bold",angle = 90,hjust = 0.5),
        axis.text.y.right= element_text(face="bold",angle = 90,hjust = 0.5),
        axis.title=element_text(face="bold",size=30),strip.text = element_text(size = 35)
        ,legend.text=element_text(size=rel(3)),legend.title=element_text(size=30))+
  scale_x_continuous(breaks = seq(-1,1, by = 0.2))+scale_y_continuous(breaks = seq(-140,1, by = 20))
dev.off()
save.image("lgcp.constant.RData")
############################################################# poisson

nsim <- 100
k <- 400
pvect <- seq(0.1,0.9,by=0.1)


X_pois <- rpoispp(250, nsim=nsim) ## simulate lgcp
true_int_pois <- 250
X_pois[[1]]
plot(X_pois[[1]])

R_pois <- mclapply(X=1:length(pvect),function(i){
  out <- lapply(X=1:nsim, function(j){
    if(i<length(X_pois)) {
      cat(paste(i),",")
      flush.console()
    } else {
      cat(paste(i),"\n")
      flush.console()
    }
    CVint(X_pois[[j]],k=k,type = "MC",p=pvect[i])
  })
  return(out)
})

output_pois2 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R_pois[[1]]),nrow = length(R_pois[[1]][[1]]$L2.est))
  clas <- c()
  for (j in 1:length(R_pois[[1]])) {
    Mat[,j] <- R_pois[[i]][[j]]$L2.est
    clas[j] <- R_pois[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_pois
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_pois
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_pois2[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


output_pois1 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R_pois[[1]]),nrow = length(R_pois[[1]][[1]]$L1.est))
  clas <- c()
  for (j in 1:length(R_pois[[1]])) {
    Mat[,j] <- R_pois[[i]][[j]]$L1.est
    clas[j] <- R_pois[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_pois
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_pois
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_pois1[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


alpha <- seq(-2, 2, length.out = 21)

plot(alpha[6:16],output_pois2[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L2",ylim=c(0,20000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_pois2[[i]]$MSE[6:16],type = "l")
}
abline(h=output_pois2[[1]]$MSEc,col=2,lwd=2)

plot(alpha[6:16],output_pois2[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L2",ylim=c(-20,1))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_pois2[[i]]$b[6:16],type = "l")
}
abline(h=output_pois2[[1]]$bc,col=2,lwd=2)


plot(alpha[6:16],output_pois1[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L1",ylim=c(0,40000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_pois1[[i]]$MSE[6:16],type = "l")
}
abline(h=output_pois1[[1]]$MSEc,col=2,lwd=2)


plot(alpha[6:16],output_pois1[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L1",ylim=c(-120,10))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_pois1[[i]]$b[6:16],type = "l")
}
abline(h=output_pois1[[1]]$bc,col=2,lwd=2)




MSE1 <- matrix(ncol = length(pvect),nrow = 21)
for (i in 1:length(pvect)) {
  MSE1[,i] <- output_pois1[[i]]$MSE
}
MSE1 <- MSE1[9:16,]
colnames(MSE1) <- c("m1","m2","m3","m4","m5","m6","m7","m8","m9")
MSE1 <- cbind(as.data.frame(MSE1),ID1=rep("MSE",8))

bias1 <- matrix(ncol = length(pvect),nrow = 21)
for (i in 1:length(pvect)) {
  bias1[,i] <- output_pois1[[i]]$b
}
bias1 <- bias1[9:16,]
colnames(bias1) <- c("b1","b2","b3","b4","b5","b6","b7","b8","b9")
bias1 <- cbind(as.data.frame(bias1),ID2=rep("bias",8))

out1 <- cbind(MSE1,bias1)
out1 <- cbind(out1, alpha=alpha[9:16] )

library(ggplot2)
png("pois.const.mse.png",height = 800,width = 800)
ggplot(out1,aes(x=alpha))+
  labs(x = expression(gamma),y= "MSE")+
  geom_line(aes(x=alpha,y=m1),lwd=2)+
  geom_line(aes(x=alpha,y=m2),lwd=2)+
  geom_line(aes(x=alpha,y=m3),lwd=2)+ 
  geom_line(aes(x=alpha,y=m4),lwd=2)+
  geom_line(aes(x=alpha,y=m5),lwd=2)+
  geom_line(aes(x=alpha,y=m6),lwd=2)+ 
  geom_line(aes(x=alpha,y=m7),lwd=2)+
  geom_line(aes(x=alpha,y=m8),lwd=2)+
  geom_line(aes(x=alpha,y=m9),lwd=2)+ 
  geom_hline(yintercept = output_pois2[[1]]$MSEc,col=2,lwd=2)+
  theme_bw()+
  theme(legend.position="bottom",aspect.ratio=1,axis.text=element_text(face="bold",size=35),
        axis.text.x = element_text(face="bold",angle = 315),axis.text.y = element_text(face="bold",angle = 90,hjust = 0.5),
        axis.text.y.right= element_text(face="bold",angle = 90,hjust = 0.5),
        axis.title=element_text(face="bold",size=30),strip.text = element_text(size = 35)
        ,legend.text=element_text(size=rel(3)),legend.title=element_text(size=30))+
  scale_x_continuous(breaks = seq(-1,1, by = 0.2))+scale_y_continuous(breaks = seq(150,550, by = 100))
dev.off()

png("pois.const.bias.png",height = 800,width = 800)
ggplot(out1,aes(x=alpha))+
  labs(x = expression(gamma),y= "bias")+
  geom_line(aes(x=alpha,y=b1),lwd=2)+
  geom_line(aes(x=alpha,y=b2),lwd=2)+
  geom_line(aes(x=alpha,y=b3),lwd=2)+ 
  geom_line(aes(x=alpha,y=b4),lwd=2)+
  geom_line(aes(x=alpha,y=b5),lwd=2)+
  geom_line(aes(x=alpha,y=b6),lwd=2)+ 
  geom_line(aes(x=alpha,y=b7),lwd=2)+
  geom_line(aes(x=alpha,y=b8),lwd=2)+
  geom_line(aes(x=alpha,y=b9),lwd=2)+ 
  geom_hline(yintercept = output_pois2[[1]]$bc,col=2,lwd=2)+
  theme_bw()+
  theme(legend.position="bottom",aspect.ratio=1,axis.text=element_text(face="bold",size=35),
        axis.text.x = element_text(face="bold",angle = 315),axis.text.y = element_text(face="bold",angle = 90,hjust = 0.5),
        axis.text.y.right= element_text(face="bold",angle = 90,hjust = 0.5),
        axis.title=element_text(face="bold",size=30),strip.text = element_text(size = 35)
        ,legend.text=element_text(size=rel(3)),legend.title=element_text(size=30))+
  scale_x_continuous(breaks = seq(-1,1, by = 0.2))+scale_y_continuous(breaks = seq(-6,3, by = 2))
dev.off()
save.image("pois.constant.RData")


############################################################# dpp

nsim <- 100
k <- 400
pvect <- seq(0.1,0.9,by=0.1)

set.seed(1234)
model <- dppMatern(lambda = 250, alpha =1/50, nu=1/2, d=2)
X_det <- simulate(object=model, nsim=nsim, trunc=0.99, correction="border", rbord=reach(model))

true_int_det <- 250
X_det[[1]]
plot(X_det[[1]])

R_det <- mclapply(X=1:length(pvect),function(i){
  out <- lapply(X=1:nsim, function(j){
    if(i<length(X_det)) {
      cat(paste(i),",")
      flush.console()
    } else {
      cat(paste(i),"\n")
      flush.console()
    }
    CVint(X_det[[j]],k=k,type = "MC",p=pvect[i])
  })
  return(out)
})

output_det2 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R_det[[1]]),nrow = length(R_det[[1]][[1]]$L2.est))
  clas <- c()
  for (j in 1:length(R_det[[1]])) {
    Mat[,j] <- R_det[[i]][[j]]$L2.est
    clas[j] <- R_det[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_det
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_det
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_det2[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


output_det1 <- list()
for (i in 1:length(pvect)) {
  
  Mat <- matrix(ncol = length(R_det[[1]]),nrow = length(R_det[[1]][[1]]$L1.est))
  clas <- c()
  for (j in 1:length(R_det[[1]])) {
    Mat[,j] <- R_det[[i]][[j]]$L1.est
    clas[j] <- R_det[[i]][[j]]$classic
  }
  
  b <- apply(Mat,1,mean) - true_int_det
  v <- apply(Mat,1,var)
  MSE <- b^2 + v
  
  bc <- mean(clas) - true_int_det
  vc <- var(clas)
  MSEc <- bc^2 + vc
  output_det1[[i]] <- list(b=b,v=v,MSE=MSE,bc=bc,vc=vc,MSEc=MSEc)
}


alpha <- seq(-2, 2, length.out = 21)

plot(alpha[6:16],output_det2[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L2",ylim=c(0,60000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_det2[[i]]$MSE[6:16],type = "l")
}
abline(h=output_det2[[1]]$MSEc,col=2,lwd=2)

plot(alpha[6:16],output_det2[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L2",ylim=c(-10,1))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_det2[[i]]$b[6:16],type = "l")
}
abline(h=output_det2[[1]]$bc,col=2,lwd=2)


plot(alpha[6:16],output_det1[[1]]$MSE[6:16],type = "l",ylab = "MSE",main = "L1",ylim=c(0,70000))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_det1[[i]]$MSE[6:16],type = "l")
}
abline(h=output_det1[[1]]$MSEc,col=2,lwd=2)


plot(alpha[6:16],output_det1[[1]]$b[6:16],type = "l",ylab = "Bias",main = "L1",ylim=c(-120,10))
for (i in 2:length(pvect)){
  points(alpha[6:16],output_det1[[i]]$b[6:16],type = "l")
}
abline(h=output_det1[[1]]$bc,col=2,lwd=2)

save.image("det.constant.RData")

